A Conditional Denoising Diffusion Probabilistic Model for Radio Interferometric Image Reconstruction

In radio astronomy, signals from radio telescopes are transformed into images of observed celestial objects, or sources. However, these images, called dirty images, contain real sources as well as artifacts due to signal sparsity and other factors. Therefore, radio interferometric image reconstruction is performed on dirty images, aiming to produce clean images in which artifacts are reduced and real sources are recovered. So far, existing methods have limited success on recovering faint sources, preserving detailed structures, and eliminating artifacts. In this paper, we present VIC-DDPM, a Visibility and Image Conditioned Denoising Diffusion Probabilistic Model. Our main idea is to use both the original visibility data in the spectral domain and dirty images in the spatial domain to guide the image generation process with DDPM. This way, we can leverage DDPM to generate fine details and eliminate noise, while utilizing visibility data to separate signals from noise and retaining spatial information in dirty images. We have conducted experiments in comparison with both traditional methods and recent deep learning based approaches. Our results show that our method significantly improves the resulting images by reducing artifacts, preserving fine details, and recovering dim sources. This advancement further facilitates radio astronomical data analysis tasks on celestial phenomena.

==> imgs/ablation.py <==
# # import numpy as np
# # import matplotlib.pyplot as plt

# # # Sample data (replace with your actual data)
# # model_names = ['No-Reconstruction', 'Img-Zero', 'Vis-Zero', 'Full-Model']

# # mean_data = np.array([
# #     [6112, 1389.2009, 883.077, 378.526], # MSE
# # [10.40, 17.349, 19.342, 22.615], # PSNR
# # [0.632, 0.7189, 0.798, 0.8242] # SSIM
# # ])

# # std_data = np.array([
# #     [1537.12, 827.610, 585.7685, 134.3918], # MSE
# # [1.1005, 2.317, 2.268, 1.5313], # PSNR
# # [0.0590, 0.0319, 0.0317, 0.0224] # SSIM
# # ])

# # metrics = ['MSE', 'PSNR', 'SSIM']
# # num_models = len(model_names)
# # bar_width = 0.3

# # x = np.arange(num_models)

# # fig, axs = plt.subplots(1, 3, figsize=(10,8), sharey=False)

# # # Lower saturation colors for the bars
# # colors = ['#60acfc', '#5bc49f', '#feb64d', '#ff7c7c']

# # for i, (ax, metric) in enumerate(zip(axs, metrics)):
# #     for j in range(num_models):
# #         ax.bar(x[j] + i * bar_width, mean_data[i, j], width=bar_width, yerr=std_data[i, j], capsize=4, color=colors[j], label=model_names[j], edgecolor='black')
# #     # ax.set_xticks(x + bar_width * (num_models - 1) / 2)
# #     ax.set_xlabel('Ablation Models')
# #     # ax.set_ylabel(metric)
# #     ax.set_title(f'{metric}')

# # # Remove x-axis tick labels
# # for ax in axs:
# #     ax.set_xticklabels([])

# # # Set y-axis limits for second and third subplots
# # axs[1].set_ylim(8, None)
# # axs[2].set_ylim(0.55, None)

# # # Add legend outside of subplots, below the subplots in two rows
# # axs[-2].legend(loc='upper center', bbox_to_anchor=(0.5, -0.05), ncol=4)

# # plt.tight_layout(rect=[0, 0.03, 0, 0.95])  # Adjust the padding between and around subplots
# # plt.show()


# import numpy as np
# import matplotlib.pyplot as plt

# # Sample data (replace with your actual data)
# model_names = ['No-Reconstruction', 'Img-Zero', 'Vis-Zero', 'Full-Model']

# mean_data = np.array([
#     [6112, 1389.2009, 883.077, 378.526], # MSE
#     [10.40, 17.349, 19.342, 22.615],     # PSNR
#     [0.632, 0.7189, 0.798, 0.8242]      # SSIM
# ])

# std_data = np.array([
#     [1537.12, 827.610, 585.7685, 134.3918], # MSE
#     [1.1005, 2.317, 2.268, 1.5313],         # PSNR
#     [0.0590, 0.0319, 0.0317, 0.0224]       # SSIM
# ])

# metrics = ['MSE', 'PSNR', 'SSIM']
# num_models = len(model_names)
# bar_width = 0.3

# x = np.arange(num_models)

# fig, axs = plt.subplots(1, 3, figsize=(10,8), sharey=False)

# # Lower saturation colors for the bars
# colors = [(45/255, 85/255, 125/255), 
#           (69/255, 189/255, 155/255), 
#           (253/255, 207/255, 110/255),
#           (240/255, 81/255, 121/255)]

# for i, (ax, metric) in enumerate(zip(axs, metrics)):
#     for j in range(num_models):
#         ax.bar(x[j] + i * bar_width, mean_data[i, j], width=bar_width, yerr=std_data[i, j], capsize=4, color=colors[j], label=model_names[j], edgecolor='black')
#     # ax.set_xticks(x + bar_width * (num_models - 1) / 2)
#     ax.set_xlabel('Ablation Models')
#     # ax.set_ylabel(metric)
#     ax.set_title(f'{metric}')

# # Remove x-axis tick labels
# for ax in axs:
#     ax.set_xticklabels([])

# # Set y-axis limits for second and third subplots
# axs[1].set_ylim(8, None)
# axs[2].set_ylim(0.55, None)

# # Add legend outside of subplots, below the subplots in two rows
# axs[-2].legend(loc='upper center', bbox_to_anchor=(0.5, -0.05), ncol=4)

# plt.tight_layout(rect=[0, 0.03, 0.5, 0.95])  # Adjust the padding between and around subplots
# plt.show()


import numpy as np
import matplotlib.pyplot as plt

# Sample data (replace with your actual data)
model_names = ['No-Reconstruction', 'Img-Zero', 'Vis-Zero', 'Full-Model']

mean_data = np.array([
    [6112, 1389.2009, 883.077, 378.526], # MSE
    [10.40, 17.349, 19.342, 22.615],     # PSNR
    [0.632, 0.7189, 0.798, 0.8242]      # SSIM
])

std_data = np.array([
    [1537.12, 827.610, 585.7685, 134.3918], # MSE
    [1.1005, 2.317, 2.268, 1.5313],         # PSNR
    [0.0590, 0.0319, 0.0317, 0.0224]       # SSIM
])

metrics = ['MSE', 'PSNR', 'SSIM']
num_models = len(model_names)
bar_width = 0.3

x = np.arange(num_models)

fig, axs = plt.subplots(1, 3, figsize=(10,6), sharey=False)

# Lower saturation colors for the bars
colors = [(45/255, 85/255, 125/255), 
          (69/255, 189/255, 155/255), 
          (253/255, 207/255, 110/255),
          (240/255, 81/255, 121/255), 
          ]

for i, (ax, metric) in enumerate(zip(axs, metrics)):
    for j in range(num_models):
        ax.bar(x[j] + i * bar_width, mean_data[i, j], width=bar_width, yerr=std_data[i, j], capsize=4, color=colors[j], label=model_names[j], edgecolor='black')
    # ax.set_xticks(x + bar_width * (num_models - 1) / 2)
    ax.set_xlabel('Ablation Models')
    # ax.set_ylabel(metric)
    ax.set_title(f'{metric}')

# Remove x-axis tick labels
for ax in axs:
    ax.set_xticklabels([])

# Set y-axis limits for second and third subplots
axs[1].set_ylim(8, None)
axs[2].set_ylim(0.55, None)

# Add legend outside of subplots, below the subplots in two rows
axs[-2].legend(loc='upper center', bbox_to_anchor=(0.5, -0.05), ncol=4)

plt.subplots_adjust(wspace=0.4, hspace=0.4)  # Adjust the spacing between subplots
plt.show()


==> imgs/dataeff.py <==
# # # import matplotlib.pyplot as plt

# # # # Sample data (replace with your actual data)
# # # sampling_numbers = [0, 5000, 7500, 17224]
# # # psnr_values = [5.584, 8.8145, 19.6620,  22.62]
# # # ssim_values = [0.002, 0.5396, 0.7944, 0.824]
# # # psnr_stds = [0.072419,2.0942, 2.9018, 1.531]
# # # ssim_stds = [0.000816, 0.0970, 0.0327, 0.0022]

# # # # Create a figure and primary axis
# # # fig, ax1 = plt.subplots(figsize=(8,4))

# # # # Set the y-axis limits for PSNR
# # # ax1.set_ylim(0, 50)

# # # # Plot the PSNR values with error bars on the primary axis (left y-axis)
# # # psnr_line = ax1.errorbar(sampling_numbers, psnr_values, yerr=psnr_stds, marker='s', label='PSNR', color='green', capsize=5)
# # # ax1.set_xlabel('Amount of Training Data')
# # # ax1.set_ylabel('PSNR Value', color='green')
# # # ax1.tick_params(axis='y', labelcolor='green')

# # # # Create a secondary axis (right y-axis)
# # # ax2 = ax1.twinx()

# # # # Set the y-axis limits for SSIM
# # # ax2.set_ylim(0, 1)

# # # # Plot the SSIM values with error bars on the secondary axis (right y-axis)
# # # ssim_line = ax2.errorbar(sampling_numbers, ssim_values, yerr=ssim_stds, marker='o', label='SSIM', color='red', capsize=5)
# # # ax2.set_ylabel('SSIM Value', color='red')
# # # ax2.tick_params(axis='y', labelcolor='red')

# # # # Combine legends for both axes
# # # lines = [psnr_line, ssim_line]
# # # labels = [line.get_label() for line in lines]
# # # plt.legend(lines, labels, loc='lower right')

# # # # # Set the chart title
# # # # plt.title('Tradeoff between PSNR and SSIM vs. Sampling Number')

# # # # Show the chart
# # # plt.show()


# # import matplotlib.pyplot as plt

# # # Sample data (replace with your actual data)
# # sampling_numbers = [0, 5000, 7500, 17224]
# # psnr_values = [5.584, 8.8145, 19.6620, 22.62]
# # ssim_values = [0.002, 0.5396, 0.7944, 0.824]
# # psnr_stds = [0.072419, 2.0942, 2.9018, 1.531]
# # ssim_stds = [0.000816, 0.0970, 0.0327, 0.0022]

# # # Baseline data
# # baseline_psnr = 17.366346286286213
# # baseline_psnr_std = 2.4062922104139255
# # baseline_ssim = 0.7129600994513694
# # baseline_ssim_std = 0.04052000353044928

# # # Create a figure with two subplots
# # fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(16, 4))

# # # Set the y-axis limits for PSNR
# # ax1.set_ylim(0, 50)

# # # Plot the PSNR values with error bars on the first subplot (left y-axis)
# # psnr_line = ax1.errorbar(sampling_numbers, psnr_values, yerr=psnr_stds, marker='o', linestyle='-', label='PSNR', color='blue', capsize=5)

# # # Plot the baseline PSNR value with error bar
# # psnr_baseline_line = ax1.axhline(baseline_psnr, color='red', linestyle='--', label='Baseline PSNR')
# # ax1.fill_between(sampling_numbers, baseline_psnr - baseline_psnr_std, baseline_psnr + baseline_psnr_std, color='red', alpha=0.2)

# # ax1.set_xlabel('Amount of Training Data')
# # ax1.set_ylabel('PSNR Value', color='black')
# # ax1.tick_params(axis='y', labelcolor='black')

# # # Set the y-axis limits for SSIM
# # ax2.set_ylim(0, 1)

# # # Plot the SSIM values with error bars on the second subplot (right y-axis)
# # ssim_line = ax2.errorbar(sampling_numbers, ssim_values, yerr=ssim_stds, marker='o', linestyle='-', label='SSIM', color='blue', capsize=5)

# # # Plot the baseline SSIM value with error bar
# # ssim_baseline_line = ax2.axhline(baseline_ssim, color='red', linestyle='--', label='Baseline SSIM')
# # ax2.fill_between(sampling_numbers, baseline_ssim - baseline_ssim_std, baseline_ssim + baseline_ssim_std, color='red', alpha=0.2)

# # ax2.set_xlabel('Amount of Training Data')
# # ax2.set_ylabel('SSIM Value', color='black')
# # ax2.tick_params(axis='y', labelcolor='black')

# # # Add legends to each subplot
# # ax1.legend()
# # ax2.legend()

# # # Set the chart title
# # fig.suptitle('Tradeoff between PSNR and SSIM vs. Sampling Number with Baseline Comparison')

# # # Show the chart
# # plt.show()


# import matplotlib.pyplot as plt

# # Sample data (replace with your actual data)
# sampling_numbers = [ 5000, 7500, 17224]
# psnr_values = [8.8145, 19.6620, 22.62]
# ssim_values = [0.5396, 0.7944, 0.824]
# psnr_stds = [2.0942, 2.9018, 1.531]
# ssim_stds = [0.0970, 0.0327, 0.0022]

# # Baseline data 1
# baseline1_psnr = 17.366346286286213
# baseline1_psnr_std = 2.4062922104139255
# baseline1_ssim = 0.7129600994513694
# baseline1_ssim_std = 0.04052000353044928

# # Baseline data 2
# baseline2_psnr = 10.405505551780966
# baseline2_psnr_std = 1.1005822289195806
# baseline2_ssim = 0.6321094814429074
# baseline2_ssim_std = 0.059046838403018706

# # Create a figure with two subplots
# fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(16, 4))

# # Set the y-axis limits for PSNR
# ax1.set_ylim(0, 50)

# # Plot the PSNR values with error bars on the first subplot (left y-axis)
# psnr_line = ax1.errorbar(sampling_numbers, psnr_values, yerr=psnr_stds, marker='o', linestyle='-', label='PSNR', color='blue', capsize=5)

# # Plot the first baseline PSNR value with error bar
# psnr_baseline1_line = ax1.axhline(baseline1_psnr, color='red', linestyle='--', label='Baseline PSNR 1')
# ax1.fill_between(sampling_numbers, baseline1_psnr - baseline1_psnr_std, baseline1_psnr + baseline1_psnr_std, color='red', alpha=0.2)

# # Plot the second baseline PSNR value with error bar
# psnr_baseline2_line = ax1.axhline(baseline2_psnr, color='green', linestyle='--', label='Baseline PSNR 2')
# ax1.fill_between(sampling_numbers, baseline2_psnr - baseline2_psnr_std, baseline2_psnr + baseline2_psnr_std, color='green', alpha=0.2)

# ax1.set_xlabel('Amount of Training Data')
# ax1.set_ylabel('PSNR Value', color='black')
# ax1.tick_params(axis='y', labelcolor='black')

# # Set the y-axis limits for SSIM
# ax2.set_ylim(0, 1)

# # Plot the SSIM values with error bars on the second subplot (right y-axis)
# ssim_line = ax2.errorbar(sampling_numbers, ssim_values, yerr=ssim_stds, marker='o', linestyle='-', label='SSIM', color='blue', capsize=5)

# # Plot the first baseline SSIM value with error bar
# ssim_baseline1_line = ax2.axhline(baseline1_ssim,color='red', linestyle='--', label='Baseline SSIM 1')
# ax2.fill_between(sampling_numbers, baseline1_ssim - baseline1_ssim_std, baseline1_ssim + baseline1_ssim_std, color='red', alpha=0.2)

# # Plot the second baseline SSIM value with error bar
# ssim_baseline2_line = ax2.axhline(baseline2_ssim, color='green', linestyle='--', label='Baseline SSIM 2')
# ax2.fill_between(sampling_numbers, baseline2_ssim - baseline2_ssim_std, baseline2_ssim + baseline2_ssim_std, color='green', alpha=0.2)

# ax2.set_xlabel('Amount of Training Data')
# ax2.set_ylabel('SSIM Value', color='black')
# ax2.tick_params(axis='y', labelcolor='black')

# ax1.legend()
# ax2.legend()

# # Set the chart title

# fig.suptitle('Tradeoff between PSNR and SSIM vs. Sampling Number with Two Baseline Comparisons')

# plt.show()



import matplotlib.pyplot as plt

# Sample data (replace with your actual data)
sampling_numbers = [5000, 7500, 17224]
ssim_values = [0.5396, 0.7944, 0.824]
ssim_stds = [0.0970, 0.0327, 0.0022]

# Baseline data 1
baseline1_ssim = 0.7129600994513694
baseline1_ssim_std = 0.04052000353044928

# Baseline data 2
baseline2_ssim = 0.6321094814429074
baseline2_ssim_std = 0.059046838403018706

# Create a figure with a single subplot
fig, ax = plt.subplots(figsize=(11, 4.65))

# Set the y-axis limits for SSIM
ax.set_ylim(0.4, 0.9)
ax.set_xticks(range(2500, 17501, 2500))

ax.tick_params(axis='both', labelsize=12)

# Plot the SSIM values with error bars
ssim_line = ax.errorbar(sampling_numbers, ssim_values, yerr=ssim_stds, marker='s', linestyle='-', label='Proposed Method', color=(45/255, 85/255, 125/255), capsize=5)

# Plot the first baseline SSIM value with error bar
ssim_baseline1_line = ax.axhline(baseline1_ssim, color='red', linestyle='--', label='CLEAN (Human Prior)')
ax.fill_between(sampling_numbers, baseline1_ssim - baseline1_ssim_std, baseline1_ssim + baseline1_ssim_std, color='red', alpha=0.2)

# Plot the second baseline SSIM value with error bar
ssim_baseline2_line = ax.axhline(baseline2_ssim, color='green', linestyle='--', label='Dirty (No-Reconstruction)')
ax.fill_between(sampling_numbers, baseline2_ssim - baseline2_ssim_std, baseline2_ssim + baseline2_ssim_std, color='green', alpha=0.2)

ax.set_xlabel('Amount of Training Data', fontsize=14)
ax.set_ylabel('SSIM Value', color='black', fontsize=14)
ax.tick_params(axis='y', labelcolor='black')

# Add legend to the plot
ax.legend(fontsize=12)

# Set the chart title
# fig.suptitle('SSIM vs. Sampling Number with Two Baseline Comparisons')

# Show the chart
plt.show()


==> imgs/dataeff1.py <==
import matplotlib.pyplot as plt

# Sample data (replace with your actual data)
sampling_numbers = [5000, 7500, 17224]
psnr_values = [8.8145, 19.6620, 22.62]
psnr_stds = [2.0942, 2.9018, 1.531]

# Baseline data 1
baseline1_psnr = 17.366346286286213
baseline1_psnr_std = 2.4062922104139255

# Baseline data 2
baseline2_psnr = 10.405505551780966
baseline2_psnr_std = 1.1005822289195806

# Create a figure with a single subplot
fig, ax = plt.subplots(figsize=(8, 4))

# Set the y-axis limits for PSNR
ax.set_ylim(5, 30)

# Set the x-axis limits and intervals for the sampling numbers
# ax.set_xlim(2500, 17500)
ax.set_xticks(range(2500, 17501, 2500))

# Plot the PSNR values with error bars
psnr_line = ax.errorbar(sampling_numbers, psnr_values, yerr=psnr_stds, marker='s', linestyle='-', label='Proposed Method', color=(45/255, 85/255, 125/255), capsize=5)

# Plot the first baseline PSNR value with error bar
psnr_baseline1_line = ax.axhline(baseline1_psnr, color='red', linestyle='--', label='CLEAN (Human Prior)')
ax.fill_between(sampling_numbers, baseline1_psnr - baseline1_psnr_std, baseline1_psnr + baseline1_psnr_std, color='red', alpha=0.2)

# Plot the second baseline PSNR value with error bar
psnr_baseline2_line = ax.axhline(baseline2_psnr, color='green', linestyle='--', label='Dirty (No-Reconstruction)')
ax.fill_between(sampling_numbers, baseline2_psnr - baseline2_psnr_std, baseline2_psnr + baseline2_psnr_std, color='green', alpha=0.2)

ax.set_xlabel('Amount of Training Data')
ax.set_ylabel('PSNR Value', color='black')
ax.tick_params(axis='y', labelcolor='black')

# Add legend to the plot
ax.legend()

# Set the chart title
# fig.suptitle('PSNR vs. Sampling Number with Two Baseline Comparisons')

# Show the chart
plt.show()


==> imgs/tradeoff1.py <==
# psnr_stds = [5.75307, 4.92427, 1.5109, 1.5313 , 1.76457]
# ssim_stds = [0.1809, 0.10399, 0.023, 0.0224, 0.027113]
# import matplotlib.pyplot as plt

# # Sample data (replace with your actual data)
# sampling_numbers = [1, 3, 5, 10, 15]
# psnr_values = [16.7629, 18.1676, 22.397, 22.615, 22.1508]
# ssim_values = [0.6881, 0.7350, 0.822018, 0.8242, 0.8203]

# # Create a figure and primary axis
# fig, ax1 = plt.subplots()

# # Plot the PSNR values on the primary axis (left y-axis)
# psnr_line, = ax1.plot(sampling_numbers, psnr_values, marker='s', label='PSNR', color='black')
# ax1.set_xlabel('Sampling Number')
# ax1.set_ylabel('PSNR Value')
# ax1.tick_params(axis='y')

# # Create a secondary axis (right y-axis)
# ax2 = ax1.twinx()

# # Plot the SSIM values on the secondary axis (right y-axis)
# ssim_line, = ax2.plot(sampling_numbers, ssim_values, marker='s', label='SSIM', color='black')
# ax2.set_ylabel('SSIM Value')
# ax2.tick_params(axis='y')

# # ax1.legend(loc='lower right', bbox_to_anchor=(0.9, 0.1), ncol=4)
# # ax2.legend(loc='lower right', bbox_to_anchor=(0.9, 0), ncol=4)
# lines = [psnr_line, ssim_line]
# labels = [line.get_label() for line in lines]
# plt.legend(lines, labels, loc='lower right')

# # Set the chart title
# plt.title('Variation of PSNR and SSIM with Sampling Number')

# # Show the chart
# plt.show()


import matplotlib.pyplot as plt

# Sample data (replace with your actual data)
sampling_numbers = [1, 3, 5, 10, 15]
psnr_values = [16.7629, 18.1676, 22.397, 22.615, 22.1508]
ssim_values = [0.6881, 0.7350, 0.822018, 0.8242, 0.8203]
psnr_stds = [5.75307, 4.92427, 1.5109, 1.5313, 1.76457]
ssim_stds = [0.1809, 0.10399, 0.023, 0.0224, 0.027113]

# Create a figure and primary axis
fig, ax1 = plt.subplots(figsize=(5,4))

# Set the y-axis limits for PSNR
ax1.set_ylim(0, 40)

# Plot the PSNR values with error bars on the primary axis (left y-axis)
psnr_line = ax1.errorbar(sampling_numbers, psnr_values, yerr=psnr_stds, marker='s', label='PSNR', color='black', capsize=5)
ax1.set_xlabel('Sampling Number')
ax1.set_ylabel('PSNR', color='black')
ax1.tick_params(axis='y', labelcolor='black')


# Create a secondary axis (right y-axis)
ax2 = ax1.twinx()

# Set the y-axis limits for SSIM
ax2.set_ylim(0, 1)

# Plot the SSIM values with error bars on the secondary axis (right y-axis)
ssim_line = ax2.errorbar(sampling_numbers, ssim_values, yerr=ssim_stds, marker='x', label='SSIM', color='black', capsize=5)
ax2.set_ylabel('SSIM', color='black')
ax2.tick_params(axis='y', labelcolor='black')

# Combine legends for both axes
lines = [psnr_line, ssim_line]
labels = [line.get_label() for line in lines]
plt.legend(lines, labels, loc='lower right')

# # Set the chart title
# plt.title('Tradeoff between PSNR and SSIM vs. Sampling Number')

# Show the chart
plt.show()


==> imgs/tradeoff2.py <==
# psnr_stds = [5.75307, 4.92427, 1.5109, 1.5313 , 1.76457]
# ssim_stds = [0.1809, 0.10399, 0.023, 0.0224, 0.027113]
# import matplotlib.pyplot as plt

# # Sample data (replace with your actual data)
# sampling_numbers = [1, 3, 5, 10, 15]
# psnr_values = [16.7629, 18.1676, 22.397, 22.615, 22.1508]
# ssim_values = [0.6881, 0.7350, 0.822018, 0.8242, 0.8203]

# # Create a figure and primary axis
# fig, ax1 = plt.subplots()

# # Plot the PSNR values on the primary axis (left y-axis)
# psnr_line, = ax1.plot(sampling_numbers, psnr_values, marker='s', label='PSNR', color='green')
# ax1.set_xlabel('Sampling Number')
# ax1.set_ylabel('PSNR Value')
# ax1.tick_params(axis='y')

# # Create a secondary axis (right y-axis)
# ax2 = ax1.twinx()

# # Plot the SSIM values on the secondary axis (right y-axis)
# ssim_line, = ax2.plot(sampling_numbers, ssim_values, marker='s', label='SSIM', color='red')
# ax2.set_ylabel('SSIM Value')
# ax2.tick_params(axis='y')

# # ax1.legend(loc='lower right', bbox_to_anchor=(0.9, 0.1), ncol=4)
# # ax2.legend(loc='lower right', bbox_to_anchor=(0.9, 0), ncol=4)
# lines = [psnr_line, ssim_line]
# labels = [line.get_label() for line in lines]
# plt.legend(lines, labels, loc='lower right')

# # Set the chart title
# plt.title('Variation of PSNR and SSIM with Sampling Number')

# # Show the chart
# plt.show()


import matplotlib.pyplot as plt

# Sample data (replace with your actual data)
sampling_numbers = [250, 500, 1000, 2000]
psnr_values = [9.1047, 14.39, 22.397, 18.3019]
ssim_values = [0.5249, 0.7154, 0.822018, 0.7649]
psnr_stds = [4.2765, 3.64396, 1.5109, 4.690957]
ssim_stds = [0.183, 0.0764, 0.023, 0.074045]

# Create a figure and primary axis
fig, ax1 = plt.subplots(figsize=(8,4))

# Set the y-axis limits for PSNR
ax1.set_ylim(0, 40)

# Plot the PSNR values with error bars on the primary axis (left y-axis)
psnr_line = ax1.errorbar(sampling_numbers, psnr_values, yerr=psnr_stds, marker='s', label='PSNR', color='green', capsize=5)
ax1.set_xlabel('Number of Diffusion Step')
ax1.set_ylabel('PSNR Value', color='green')
ax1.tick_params(axis='y', labelcolor='green')

# Create a secondary axis (right y-axis)
ax2 = ax1.twinx()

# Set the y-axis limits for SSIM
ax2.set_ylim(0, 1)

# Plot the SSIM values with error bars on the secondary axis (right y-axis)
ssim_line = ax2.errorbar(sampling_numbers, ssim_values, yerr=ssim_stds, marker='o', label='SSIM', color='red', capsize=5)
ax2.set_ylabel('SSIM Value', color='red')
ax2.tick_params(axis='y', labelcolor='red')

# Combine legends for both axes
lines = [psnr_line, ssim_line]
labels = [line.get_label() for line in lines]
plt.legend(lines, labels, loc='lower right')

# # Set the chart title
# plt.title('Tradeoff between PSNR and SSIM vs. Sampling Number')

# Show the chart
plt.show()

